Towards Autonomous Excavation Planning

Excavation plans are crucial in construction projects, dictating the dirt disposal strategy and excavation sequence based on the final geometry and machinery available. While most construction processes rely heavily on coarse sequence planning and local execution planning driven by human expertise and intuition, fully automated planning tools are notably absent from the industry. This paper introduces a fully autonomous excavation planning system. Initially, the site is mapped, followed by user selection of the desired excavation geometry. The system then invokes a global planner to determine the sequence of poses for the excavator, ensuring complete site coverage. For each pose, a local excavation planner decides how to move the soil around the machine, and a digging planner subsequently dictates the sequence of digging trajectories to complete a patch. We showcased our system by autonomously excavating the largest pit documented so far, achieving an average digging cycle time of roughly 30 seconds, comparable to the one of a human operator.

==> compress.py <==
# Checking the contents of the ZIP file to identify the images

from zipfile import ZipFile
import os

image_extensions = ['.png', '.jpg', '.jpeg', '.bmp', '.gif', '.tiff']

# Path to the uploaded ZIP file
zip_path = 'figures.zip'

# List to store the image files found in the ZIP
image_files = []

# Open the ZIP file and check its contents
with ZipFile(zip_path, 'r') as zip_ref:
    for file_name in zip_ref.namelist():
        if any(file_name.endswith(ext) for ext in image_extensions):
            image_files.append(file_name)

image_files[:5], len(image_files)  # Displaying the first 5 image files and total count of image files

from PIL import Image
import io

# Path to save the compressed ZIP file
compressed_zip_path = 'compressed_figures.zip'

# Compression quality (0-100)
compression_quality = 75

# Creating a ZIP file to store the compressed images with handling RGBA mode
with ZipFile(compressed_zip_path, 'w') as compressed_zip:
    with ZipFile(zip_path, 'r') as original_zip:
        for image_file in image_files:
            # Extract the image file from the original ZIP
            with original_zip.open(image_file) as original_image_file:
                image_data = original_image_file.read()
                image = Image.open(io.BytesIO(image_data))

                # Convert to RGB if the image is in RGBA mode
                if image.mode == 'RGBA':
                    image = image.convert('RGB')

                # Compress the image
                compressed_image_data = io.BytesIO()
                image.save(compressed_image_data, format="JPEG", quality=compression_quality)
                compressed_image_data.seek(0)

                # Add the compressed image to the new ZIP file
                compressed_zip.writestr(image_file, compressed_image_data.read())


# copy over all the other files
with ZipFile(compressed_zip_path, 'a') as compressed_zip:
    with ZipFile(zip_path, 'r') as original_zip:
        for file_name in original_zip.namelist():
            if file_name not in image_files:
                compressed_zip.writestr(file_name, original_zip.read(file_name))


==> rename.py <==
import os
import re

# current directory
extract_path = os.getcwd()

# Rename files by replacing spaces with underscores
def rename_files(dir_path: str):
    for root, dirs, files in os.walk(dir_path):
        for file_name in files:
            new_name = file_name.replace(' ', '_')
            if new_name != file_name:
                os.rename(os.path.join(root, file_name), os.path.join(root, new_name))

# Update the references in the main.tex file
# Function to update references in LaTeX files, handling the specific case
def update_specific_latex_references_v3(file_path: str):
    with open(file_path, 'r') as file:
        lines = file.readlines()

    # Update lines with specific pattern
    for i, line in enumerate(lines):
        if '\\includegraphics' in line:
            # Extract the file reference and replace spaces with underscores
            start_idx = line.find('{') + 1
            end_idx = line.find('}')
            file_ref = line[start_idx:end_idx]
            updated_file_ref = file_ref.replace(' ', '_')
            lines[i] = line.replace(file_ref, updated_file_ref)

    with open(file_path, 'w') as file:
        file.writelines(lines)


# Update all LaTeX references
rename_files(extract_path)
update_specific_latex_references_v3(extract_path + '/main.tex')
print("Updated")
